A compute-bound formulation of Galerkin model reduction for linear time-invariant dynamical systems

This work aims to advance computational methods for projection-based reduced order models (ROMs) of linear time-invariant (LTI) dynamical systems. For such systems, current practice relies on ROM formulations expressing the state as a rank-1 tensor (i.e., a vector), leading to computational kernels that are memory bandwidth bound and, therefore, ill-suited for scalable performance on modern many-core and hybrid computing nodes. This weakness can be particularly limiting when tackling many-query studies, where one needs to run a large number of simulations. This work introduces a reformulation, called rank-2 Galerkin, of the Galerkin ROM for LTI dynamical systems which converts the nature of the ROM problem from memory bandwidth to compute bound. We present the details of the formulation and its implementation, and demonstrate its utility through numerical experiments using, as a test case, the simulation of elastic seismic shear waves in an axisymmetric domain. We quantify and analyze performance and scaling results for varying numbers of threads and problem sizes. Finally, we present an end-to-end demonstration of using the rank-2 Galerkin ROM for a Monte Carlo sampling study. We show that the rank-2 Galerkin ROM is one order of magnitude more efficient than the rank-1 Galerkin ROM (the current practice) and about 970X more efficient than the full order model, while maintaining accuracy in both the mean and statistics of the field.

==> anc/commands.tex <==
\newcommand{\ordOf}[1]{{\mathcal{O}(#1)}}

\newcommand{\ronefom}{Rank1FOM}
\newcommand{\rtwofom}{Rank2FOM}
\newcommand{\ronerom}{Rank1Galerkin}
\newcommand{\rtworom}{Rank2Galerkin}

%% FOM
\newcommand{\state}{\boldsymbol x}
\newcommand{\systemMat}{\mathbf{A}}
\newcommand{\forcing}{\boldsymbol f}
\newcommand{\fomDim}{N}

\newcommand{\tfinal}{t_{final}}

\newcommand{\paramsA}{\boldsymbol \eta}
\newcommand{\paramsF}{\boldsymbol \mu}
\newcommand{\paramDomainA}{\mathcal D_{\eta}}
\newcommand{\paramDomainF}{\mathcal D_{\mu}}
\newcommand{\nParamsA}{N_{\paramsA}}
\newcommand{\nParamsF}{N_{\paramsF}}
\newcommand{\paramsMat}{ \mathcal{M} }
\newcommand{\stateRef}{\state_\text{ref}(\paramsA, \paramsF)}
\newcommand{\stateRefNoPars}{\state_\text{ref}}

%% ROM
\newcommand{\romBasis}{\boldsymbol{\Phi}}

\newcommand{\romState}{\hat{\state}}
\newcommand{\romStateTensor}{\hat{\stateTensor}}
\newcommand{\stateTensorRef}{{\stateTensor}_{\text{ref}}}
\newcommand{\stateTensorRefWithPars}{{\stateTensor}_{\text{ref}}(\paramsA, \paramsMat)}
\newcommand{\stateTensor}{\boldsymbol X}
\newcommand{\approxStateTensor}{\tilde{\boldsymbol X}}

\newcommand{\romSystemMat}{\hat{\systemMat}}
\newcommand{\romDim}{K}
\newcommand{\nRuns}{M}
\newcommand{\forcingTensor}{\boldsymbol F}

\newcommand{\approxState}{\tilde{\state}}
%\newcommand{\stateRef}{{\state}_{\text{ref}}}
\newcommand{\romBasisCol}{\boldsymbol \phi}
\newcommand{\trialSubspace}{\mathcal{V}}


% seismoc gov eq
\newcommand{\spherCoords}{r, \theta, \phi}
\newcommand{\axiCoords}{r, \theta}
\newcommand{\coords}{r, \theta}
\newcommand{\depVars}{t, \coords}

\newcommand{\dens}{\rho}
\newcommand{\shMod}{G}

\newcommand{\stresses}{\sigma}
\newcommand{\vp}{v}
\newcommand{\dvpdt}{ \frac{\partial \vp}{\partial t} }
\newcommand{\dvpdr}{ \frac{\partial \vp}{\partial r} }
\newcommand{\dvpdtheta}{ \frac{\partial \vp}{\partial \theta} }

\newcommand{\spp}{\sigma_{\phi\phi}}
\newcommand{\dsppdp}{ \frac{\partial \spp}{\partial \phi} }

\newcommand{\srp}{\sigma_{r\phi}}
\newcommand{\dsrpdt}{ \frac{\partial \srp}{\partial t} }
\newcommand{\dsrpdr}{ \frac{\partial \srp}{\partial r} }

\newcommand{\stp}{\sigma_{\theta\phi}}
\newcommand{\dstpdt}{ \frac{\partial \stp}{\partial t} }
\newcommand{\dstpdtheta}{ \frac{\partial \stp}{\partial \theta} }

\newcommand{\force}{f}


==> anc/shared.tex <==
% SIAM Shared Information Template
% This is information that is shared between the main document and any
% supplement. If no supplement is required, then this information can
% be included directly in the main document.
\usepackage{soul}
\usepackage{lipsum}
\usepackage{amsfonts}
\usepackage{graphicx}
\usepackage{epstopdf}
\usepackage{algorithmic}
\usepackage{listings}
\usepackage{fancyvrb}
\usepackage{booktabs}
\usepackage{multirow}

\usepackage{tikz}
\usetikzlibrary{shapes, arrows, positioning, fit, arrows.meta, decorations.markings}
\usepackage{tikzscale}
\usepackage{xcolor}
\usepackage{mathtools}
\usetikzlibrary{decorations}
\usetikzlibrary{decorations.text}

\ifpdf
  \DeclareGraphicsExtensions{.eps,.pdf,.png,.jpg}
\else
  \DeclareGraphicsExtensions{.eps}
\fi

% Add a serial/Oxford comma by default.
\newcommand{\creflastconjunction}{, and~}

% Used for creating new theorem and remark environments
\newsiamremark{remark}{Remark}
\newsiamremark{hypothesis}{Hypothesis}
\crefname{hypothesis}{Hypothesis}{Hypotheses}
\newsiamthm{claim}{Claim}

% Sets running headers as well as PDF title and authors
\headers{Compute-bound Galerkin ROM of LTI systems}
{F.Rizzi, E.J.Parish, P.J.Blonigan, and J.Tencer}

% Title. If the supplement option is on, then "Supplementary Material"
% is automatically inserted before the title.
\title{A compute-bound formulation of Galerkin model reduction
for linear time-invariant dynamical systems
%\title{Efficient multi-query problems via a
%compute-bound reformulation of Galerkin model reduction for linear time-invariant dynamical systems
\thanks{Submitted to the editors  Jan 12, 2021 
%\funding{This work was funded by bla bla}
}}

% Authors: full names plus addresses.
% Authors: full names plus addresses.
\author{Francesco Rizzi\thanks{NexGen~Analytics,
30N Gould St. Ste 5912, Sheridan, WY, 82801, USA
(\email{francesco.rizzi@ng-analytics.com}, \email{fnrizzi@sandia.gov}).}
%
\and Eric~J.~Parish\thanks{Department of Extreme-Scale
Data Science and Analytics, Sandia National Laboratories, Livermore, CA, USA
(\email{pblonig@sandia.gov}, \email{ejparis@sandia.gov})}
%
\and Patrick~J.~Blonigan\footnotemark[3]~\thanks{These authors
contributed equally to this work.}
%
\and John~Tencer\footnotemark[4]~\thanks{Department of
Thermal Sciences \& Engineering,
Sandia National Laboratories, Albuquerque, NM, USA
(\email{jtencer@sandia.gov})}
}
\usepackage{amsopn}
\DeclareMathOperator{\diag}{diag}

%%% Local Variables:
%%% mode:latex
%%% TeX-master: "ex_article"
%%% End:


\definecolor{colWhite}{HTML}{FFFFFF}


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% CPP listing style
%\definecolor{cpp_comment}{HTML}{FB8B24}%{RGB}{2,112,10}
\definecolor{cpp_comment}{HTML}{77A098}%{RGB}{2,112,10}
\definecolor{cpp_keyword}{HTML}{D10000} %{RGB}{108,48,130}
\definecolor{cpp_codebg}{rgb}{0.99, 0.99, 0.99}

\lstdefinestyle{cppstyle}{
    language=C++,
    backgroundcolor=\color{cpp_codebg},
    frame=tb,
    tabsize=2,
    showstringspaces=false,
    numbers=left,
    %upquote=true,
    commentstyle=\color{cpp_comment},
    keywordstyle=\color{cpp_keyword},
    stringstyle=\color{red},
    basicstyle=\small\ttfamily, % basic font setting
    emph={int,char,double,float,unsigned,void,bool},
    emphstyle={\color{blue}},
    %escapechar=\&,
    % keyword highlighting
    classoffset=1, % starting new class
    otherkeywords={-,!,~},
    morekeywords={-,!,~},
    classoffset=0
}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Python listing style
\DeclareFixedFont{\ttb}{T1}{txtt}{bx}{n}{9} % for bold
\DeclareFixedFont{\ttm}{T1}{txtt}{m}{n}{10}  % for normal
\definecolor{deepblue}{rgb}{0,0,0.5}
\definecolor{deepred}{rgb}{0.6,0,0}
\definecolor{deepgreen}{rgb}{0,0.5,0}

\lstdefinestyle{pystyle}{
language=Python,
basicstyle=\small\ttfamily, % basic font setting
otherkeywords={self},             % Add keywords here
keywordstyle=\color{cpp_keyword},
emph={Adapter,__init__},          % Custom highlighting
%emphstyle=\ttb\color{deepred},    % Custom highlighting style
stringstyle=\color{deepgreen},
frame=tb,                         % Any extra options here
showstringspaces=false,
backgroundcolor=\color{cpp_codebg}
}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% colored comments etc with naming initials
\newcommand{\FR}[1]{{\color{green}FR: #1}}
\newcommand{\EJP}[1]{{\color{orange}JAF: #1}}
\newcommand{\JT}[1]{{\color{purple}FR: #1}}
\newcommand{\PJB}[1]{{\color{red}PJB: #1}}
\newcommand{\todo}[1]{{\color{magenta}#1}}

% general naming macros
\newcommand{\code}[1]{{\ttfamily\color{black} #1}}
\newcommand{\pressio}{$\mathbf{Pressio}$}

\newcommand{\manifGal}{manifold Galerkin}
\newcommand{\manifGalCap}{Manifold Galerkin}
\newcommand{\manifLSPG}{manifold LSPG}
\newcommand{\manifLSPGCap}{Manifold LSPG}

% shortcuts for list, bullets, etc
\newcommand{\bit}{\begin{itemize}}
\newcommand{\eit}{\end{itemize}}
\newcommand{\benu}{\begin{enumerate}}
\newcommand{\eenu}{\end{enumerate}}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%



% math macros general
\newcommand{\normtwo}[1]{{\left\lVert#1\right\rVert}_2}
\newcommand{\norminf}[1]{{\left\lVert#1\right\rVert}_{\inf}}

\newcommand{\defeq}{\vcentcolon =}
\newcommand*{\difftime}[1]{\dot{#1}}
\newcommand{\RR}[1]{\mathbb{R}^{#1}}
\newcommand{\RRstar}[1]{\mathbb{R}_\star^{#1}}
\newcommand{\RRplus}{\mathbb{R}_{+}}
\newcommand{\dstate}{\boldsymbol{\xi}}
\newcommand{\drdstate}{\hat{\boldsymbol{\xi}}}
\newcommand{\range}{\text{Ran}}
\newcommand*{\pseudoInvSymb}{+}
\newcommand*{\pseudoInv}{^\pseudoInvSymb}

\newcommand{\Boper}{\boldsymbol B}


%% % FOM math macros
%% \newcommand{\fomDof}{N}
%% \newcommand{\aprxState}{\tilde{\state}}
%% \newcommand{\initState}{\state^{0}}
%% \newcommand{\velocity}{\boldsymbol f}
%% \newcommand{\dvelocity}{\boldsymbol v}
%% \newcommand{\dtime}{\tau}
%% \newcommand{\params}{\boldsymbol \mu}
%% \newcommand{\dparams}{\boldsymbol \nu}

%% \newcommand{\nparams}{n_{\params}}
%% \newcommand{\fomJac}{\partial\velocity/\partial \dstate}
%% %\newcommand{\aprxFomJac}{\partial\velocity/\partial \aprxState}
%% \newcommand{\aprxFomJac}{\frac{\partial\velocity}{\partial
%% \dstate}(\aprxState,t;\params)}
%% \newcommand{\fomJacFrac}{ \frac{\partial\velocity}{\partial \dstate}}
%% \newcommand{\aprxFomJacFrac}{ \frac{\partial\velocity}{\partial \aprxState}}

%% % ROM macros
%% \newcommand{\dofRom}{p}
%% \newcommand{\romToFomMapping}{\boldsymbol g}
%% \newcommand*{\tangentSpace}[1]{T_{#1}\manifold }
%% \newcommand{\manifold}{\mathcal M}
%% \newcommand{\gRomState}{\hat{\boldsymbol \xi}}
%% \newcommand{\jacOfRomFomMapping}{\boldsymbol{J}}
%% \newcommand{\gVelo}{\hat{\boldsymbol{v}}}
%% \newcommand{\initRomState}{\romState^{0}}
%% %\newcommand{\gaprxstate}{\tilde{\gstate}}

%% \newcommand{\weightMat}{\boldsymbol{A}}
%% \newcommand{\weightMatDiag}{\boldsymbol{D}}
%% \newcommand{\identity}{\boldsymbol{I}}
%% \newcommand{\collocMat}{\boldsymbol{P}}
%% \newcommand{\phires}{{\boldsymbol \Phi}_r}
%% \newcommand{\gnatWMat}{(\collocMat \phires)^+ \collocMat}

%% % Time stepping
%% \newcommand{\zero}{\boldsymbol{0}}
%% \newcommand{\res}{\boldsymbol{r}}
%% \newcommand{\timeStep}{\Delta t}
%% %\newcommand*{\resnFOM}{\boldsymbol{r}_\star^n}
%% %\newcommand*{\resnROM}{\tilde{\boldsymbol{r}}^n}
%% %\newcommand*{\resnFOMArg}[1]{\boldsymbol{r}_\star^n\left(#1\right)}
%% %\newcommand*{\resnROMArg}[1]{\tilde{\boldsymbol{r}}^n\left(#1\right)}
%% \newcommand{\nseq}{{N_t}}


==> build.sh <==
#!/bin/bash

pdflatex main.tex
bibtex main
pdflatex main.tex
pdflatex main.tex

